Circumbinary accretion as a diagnostic for binary--disc misalignment

Binary star systems can accrete material originating from a circumbinary disc. Since it is common for the circumbinary disc to be tilted with respect to the binary orbital plane, we test whether the accretion dynamics can be a diagnostic for binary-disc misalignment. We present hydrodynamical simulations to model the accretion flow from a circumbinary disc around an eccentric binary with initial tilts ranging from $0^\circ$ to $180^\circ$ in increments of $15^\circ$. Based on the initial tilt, the circumbinary disc will align towards three different configurations: prograde coplanar, polar, or retrograde coplanar. For discs with initial tilts evolving towards prograde coplanar alignment, the accretion rates onto the primary and secondary stars exhibit alternating preferential accretion. Circumbinary discs evolving towards polar alignment exhibit no alternating preferential accretion onto the binary unless the initial tilt is close to the critical tilt that sets the boundary between coplanar or polar alignment. Such cases cause strong disc warping, leading to disc breaking. The inner disc becomes eccentric, leading to alternating preferential accretion onto the binary. As the break propagates outward, the disc tilt damps towards a polar state and the disc eccentricity decreases. As the disc re-circularizes, the accretion rate transitions back from alternating preferential accretion to non-alternating accretion. Lastly, no alternating preferential accretion exists for discs undergoing retrograde coplanar alignment. From the summary of the accretion rates from our suite of SPH simulations, it is evident that the accretion rate evolution can be affected by the initial tilt and subsequent evolution of the circumbinary disc.

==> Paper.sh <==
#!/bin/csh

# Latex the file:
latex main.tex

# Run bibtex
bibtex main

# Re-run latex thrice to correct all cross-references and citations
latex main.tex
latex main.tex
latex main.tex

# Create and open the pdf file
#dvipdfm main.dvi
dvipdf main.dvi
open main.pdf



